SMT 2.0: A Surrogate Modeling Toolbox with a focus on Hierarchical and Mixed Variables Gaussian Processes

The Surrogate Modeling Toolbox (SMT) is an open-source Python package that offers a collection of surrogate modeling methods, sampling techniques, and a set of sample problems. This paper presents SMT 2.0, a major new release of SMT that introduces significant upgrades and new features to the toolbox. This release adds the capability to handle mixed-variable surrogate models and hierarchical variables. These types of variables are becoming increasingly important in several surrogate modeling applications. SMT 2.0 also improves SMT by extending sampling methods, adding new surrogate models, and computing variance and kernel derivatives for Kriging. This release also includes new functions to handle noisy and use multifidelity data. To the best of our knowledge, SMT 2.0 is the first open-source surrogate library to propose surrogate models for hierarchical and mixed inputs. This open-source software is distributed under the New BSD license.

==> Branin_mixed.py <==
from smt.applications import EGO
from smt.problems import Branin
from smt.sampling_methods import LHS
from smt.surrogate_models import (KRG,XSpecs,XType,
  XRole,MixIntKernelType)
from smt.applications.mixed_integer import( 
MixedIntegerSamplingMethod as misamp,
MixedIntegerContext)
fun = Branin(ndim=2)
xtypes = [XType.ORD,XType.FLOAT]
xlimits = fun.xlimits
xspecs = XSpecs(xtypes=xtypes, xlimits=xlimits)
criterion = "EI"  #'EI' or 'SBO' or 'LCB'
smp = misamp(LHS,xspecs,random_state=42)
xdoe = smp(10)
ego = EGO(xdoe=xdoe,
  n_iter=20,
  criterion="EI",
  random_state=42,
  surrogate=KRG(xspecs=xspecs,
   categorical_kernel=MixIntKernelType.GOWER))
x_opt, y_opt, _, _, _ = ego.optimize(fun=fun)
self.assertAlmostEqual(0.494, float(y_opt), delta=1)

==> Branin_mixed_v2.py <==
#Import the Mixed Integer API
from smt.surrogate_models import KRG,XSpecs,XType,
  XRole,MixIntKernelType
from smt.applications.mixed_integer import
MixedIntegerSamplingMethod as misamp,
MixedIntegerContext
#Define the function
from smt.problems import Branin
fun = Branin(ndim=2)
#Define the mixed variables
xtypes = [XType.ORD,XType.FLOAT]
xlimits = fun.xlimits
xspecs = XSpecs(xtypes=xtypes, xlimits=xlimits)
#Perform a mixed integer sampling with LHS
from smt.sampling_methods import LHS
smp = misamp(LHS,xspecs,random_state=42)
xdoe = smp(10)
# Call the Bayesian optimizer
from smt.applications import EGO
criterion = "EI"  #'EI' or 'SBO' or 'LCB'
ego = EGO(xdoe=xdoe,
  n_iter=20,
  criterion="EI",
  random_state=42,
  surrogate=KRG(xspecs=xspecs,
   categorical_kernel=MixIntKernelType.GOWER))
x_opt, y_opt, _, _, _ = ego.optimize(fun=fun)
# Check if the result is correct
self.assertAlmostEqual(0.494, float(y_opt), delta=1)

==> Branin_mixed_v2_ds.py <==
#Import the Mixed Integer API
from smt.surrogate_models import KRG,MixIntKernelType,\
  DesignSpace,FloatVariable,IntegerVariable
from smt.applications.mixed_integer import \
  MixedIntegerSamplingMethod as misamp
#Define the function
from smt.problems import Branin
fun = Branin(ndim=2)
#Define the mixed design space
design_space = DesignSpace([
  IntegerVariable(*fun.xlimits[0]),
  FloatVariable(*fun.xlimits[1]),
])
#Perform a mixed integer sampling with LHS
from smt.sampling_methods import LHS
smp = misamp(LHS,design_space,random_state=42)
xdoe = smp(10)
# Call the Bayesian optimizer
from smt.applications import EGO
criterion = "EI"  #'EI' or 'SBO' or 'LCB'
ego = EGO(xdoe=xdoe,
  n_iter=20,
  criterion="EI",
  random_state=42,
  surrogate=KRG(design_space=design_space,
   categorical_kernel=MixIntKernelType.GOWER))
x_opt, y_opt, _, _, _ = ego.optimize(fun=fun)
# Check if the result is correct
self.assertAlmostEqual(0.494, float(y_opt), delta=1)

==> NN_hier.py <==
from smt.sampling_methods import LHS
from smt.surrogate_models import KRG,MixIntKernelType,\
  MixHrcKernelType,DesignSpace,FloatVariable,\
  IntegerVariable,OrdinalVariable,CategoricalVariable
from smt.applications.mixed_integer import \
  MixedIntegerSamplingMethod,MixedIntegerKrigingModel
import f1_NN, f2_NN,f3_NN #dummy example
def test_hierarchical_variables_NN(self):
   def dummy_f(x):
       if x[0] == 1:
         y=(f1_NN(x[1],x[2],x[3],2**x[4],x[5]))
       elif x[0] == 2:
         y=(f2_NN(x[1],x[2],x[3],2**x[4],x[5],x[6]))
       elif x[0] == 3:
         y=(f3_NN(x[1],x[2],x[3],2**x[4],x[5],x[6],x[7]))
       return y
   # Define the mixed hierarchical design space
   ds = DesignSpace([
     IntegerVariable(1, 3), FloatVariable(1e-5, 1e-2),
     FloatVariable(0, 1),
     CategoricalVariable(["ReLU", "Sigmoid","Tanh"]),
     IntegerVariable(3, 8), IntegerVariable(50, 55),
     IntegerVariable(50, 55), IntegerVariable(50, 55),
   ])
   # activate x5 when x0 in [2, 3]; x6 when x0 == 3
   ds.declare_decreed_var(
     decreed_var=6, meta_var=0, meta_value=[2, 3])
   ds.declare_decreed_var(7, meta_var=0, meta_value=3)
   #Perform the mixed integer sampling 
   sampling = MixedIntegerSamplingMethod(
    LHS, ds, criterion="ese", random_state=42)
   Xt = sampling(100)
   Yt = dummy_f(Xt)
   #Build the surrogate
   sm = MixedIntegerKrigingModel(
     surrogate=KRG(design_space=ds, corr="abs_exp",
     categorical_kernel=MixIntKernelType.HOMO_HSPHERE,
     hierarchical_kernel=MixHrcKernelType.ALG_KERNEL)
   sm.set_training_values(Xt, Yt)
   sm.train()
   # Check prediction accuracy
   y_s = sm.predict_values(Xt)
   pred_RMSE = np.linalg.norm(y_s - Yt) / len(Yt)
   y_sv = sm.predict_variances(Xt)
   var_RMSE = np.linalg.norm(y_sv) / len(Yt)
   assert pred_RMSE < 1e-7
   assert var_RMSE < 1e-7

==> NN_hier_old.py <==
from smt.sampling_methods import LHS
from smt.surrogate_models import KRG,XSpecs,XType,
  XRole,MixIntKernelType,MixHierKernelType
from smt.applications.mixed_integer import
  MixedIntegerSamplingMethod,MixedIntegerKrigingModel
import f1_NN, f2_NN,f3_NN #dummy example
def test_hierarchical_variables_NN(self):
   def dummy_f(x):
       if x[0] == 1:
         y=(f1_NN(x[1],x[2],x[3],x[4]))
       elif x[0] == 2:
         y=(f2_NN(x[1],x[2],x[3],x[4],x[5]))
       elif x[0] == 3:
         y=(f3_NN(x[1],x[2],x[3],x[4],x[5],x[6]))
       return y
   #Define the mixed hierarchical variables
   xlimits = [[1, 3],  # meta ord
    [1e-5, 1e-2],["ReLU", "Sigmoid"],
    ["8", "16", "32", "64", "128", "256"],
    [50.0, 55.0], [50.0, 55.0],[50.0, 55.0]]
   xtypes = [XType.ORD,XType.FLOAT,(XType.ENUM, 2),
     XType.ORD,XType.ORD,XType.ORD,XType.ORD]
   xroles = [XRole.META,XRole.NEUTRAL,XRole.NEUTRAL,
     XRole.NEUTRAL,XRole.DECREED,
     XRole.DECREED,XRole.DECREED]
   xspecs = XSpecs(xtypes,xlimits,xroles)
   #Perform the mixed integer sampling 
   sampling = MixedIntegerSamplingMethod(
    LHS, xspecs, criterion="ese", random_state=42)
   Xt = sampling(100)
   Yt = dummy_f(Xt)
   #Build the surrogate
   sm = MixedIntegerKrigingModel(
     surrogate=KRG(xspecs=xspecs, corr="abs_exp",
     categorical_kernel=MixIntKernelType.HOMO_HSPHERE,
     hierarchical_kernel=MixHierKernelType.ALG_KERNEL)
   sm.set_training_values(Xt, Yt)
   sm.train()
   # Check predictions accuracy
   pred_RMSE = np.linalg.norm(y_s - Yt) / len(Yt)
   y_sv = sm.predict_variances(Xt)[:, 0]
   var_RMSE = np.linalg.norm(y_sv) / len(Yt)
   self.assertTrue(pred_RMSE < 1e-7)
   self.assertTrue(var_RMSE < 1e-7)

==> NN_hier_old2.py <==
from smt.sampling_methods import LHS
from smt.surrogate_models import KRG,MixIntKernelType,\
  MixHrcKernelType,DesignSpace,FloatVariable,\
  IntegerVariable,OrdinalVariable,CategoricalVariable
from smt.applications.mixed_integer import \
  MixedIntegerSamplingMethod,MixedIntegerKrigingModel
import f1_NN, f2_NN,f3_NN #dummy example
def test_hierarchical_variables_NN(self):
   def dummy_f(x):
       if x[0] == 1:
         y=(f1_NN(x[1],x[2],2**x[3],x[4]))
       elif x[0] == 2:
         y=(f2_NN(x[1],x[2],2**x[3],x[4],x[5]))
       elif x[0] == 3:
         y=(f3_NN(x[1],x[2],2**x[3],x[4],x[5],x[6]))
       return y
   # Define the mixed hierarchical design space
   ds = DesignSpace([
     IntegerVariable(1, 3), FloatVariable(1e-5, 1e-2),
     CategoricalVariable(["ReLU", "Sigmoid"]),
     IntegerVariable(3, 8), IntegerVariable(50, 55),
     IntegerVariable(50, 55), IntegerVariable(50, 55),
   ])
   # activate x5 when x0 in [2, 3]; x6 when x0 == 3
   ds.declare_decreed_var(
     decreed_var=5, meta_var=0, meta_value=[2, 3])
   ds.declare_decreed_var(6, meta_var=0, meta_value=3)
   #Perform the mixed integer sampling 
   sampling = MixedIntegerSamplingMethod(
    LHS, ds, criterion="ese", random_state=42)
   Xt = sampling(100)
   Yt = dummy_f(Xt)
   #Build the surrogate
   sm = MixedIntegerKrigingModel(
     surrogate=KRG(design_space=ds, corr="abs_exp",
     categorical_kernel=MixIntKernelType.HOMO_HSPHERE,
     hierarchical_kernel=MixHrcKernelType.ALG_KERNEL)
   sm.set_training_values(Xt, Yt)
   sm.train()
   # Check prediction accuracy
   y_s = sm.predict_values(Xt)
   pred_RMSE = np.linalg.norm(y_s - Yt) / len(Yt)
   y_sv = sm.predict_variances(Xt)
   var_RMSE = np.linalg.norm(y_sv) / len(Yt)
   assert pred_RMSE < 1e-7
   assert var_RMSE < 1e-7

==> Xspecs.py <==
  """
    A class to specify input variables type and domain
    Attributes
    ----------
    _xtypes : list
     list of mixed integer types
    _xroles : list
     list of hierarchical roles
    _xlimits : np.array
     list of corresponding domain
    """

    def __init__(self, xtypes, xlimits, xroles):
        self._xlimits = xlimits
        self._xtypes = xtypes
        self._xroles = xroles

    @property
    def roles(self):
        return self._xroles

    @property
    def types(self):
        return self._xtypes

    @property
    def limits(self):
        return self._xlimits

    @roles.setter
    def roles(self, xroles):
        self._xroles = xroles

    @types.setter
    def types(self, xtypes):
        self._xtypes = xtypes

    @limits.setter
    def limits(self, xlimits):
        self._xlimits = xlimits

